Perturbations of Charged Black Holes with Higher-Order Interactions

We study linear gravitational perturbations and the corresponding quasinormal-mode spectra of electrically and magnetically charged black holes in the presence of higher-order corrections to the Einstein-Hilbert action. In particular, we consider a four-derivative interaction that couples the Riemann tensor to the electromagnetic field strength in the unique (Horndeski) combination that preserves second-order equations of motion. We provide a comprehensive analysis of the stability conditions. We numerically confirm the absence of exponentially growing modes throughout the physically admissible region of parameter space where the theory remains free of pathologies. We then investigate in detail the properties of the quasinormal-mode spectra and identify several distinctive features induced by the higher-order interaction.

==> MathematicaNotebook/Notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    534179,      14670]
NotebookOptionsPosition[    529425,      14586]
NotebookOutlinePosition[    529799,      14602]
CellTagsIndexPosition[    529756,      14599]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Qm", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", "2", "]"}], "qm"}]}], ";", 
  RowBox[{"L1", "=", 
   RowBox[{"\[Lambda]", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", "1"}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"fc", "[", "x_", "]"}], ":=", 
   RowBox[{"f", "[", "x", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nc", "[", "x_", "]"}], ":=", 
  RowBox[{"\[Alpha]", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kc", "[", "x_", "]"}], ":=", 
  RowBox[{"K", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H0c", "[", "x_", "]"}], ":=", 
  RowBox[{"H0", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H1c", "[", "x_", "]"}], ":=", 
  RowBox[{"H1", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H2c", "[", "x_", "]"}], ":=", 
  RowBox[{"H2", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dAc", "[", "x_", "]"}], ":=", 
  RowBox[{"\[Delta]A", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h0c", "[", "x_", "]"}], ":=", 
  RowBox[{"h0", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h1c", "[", "x_", "]"}], ":=", 
  RowBox[{"h1", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dA1c", "[", "x_", "]"}], ":=", 
  RowBox[{"\[Delta]A1", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dA0c", "[", "x_", "]"}], ":=", 
  RowBox[{"\[Delta]A0", "[", "x", "]"}]}]}], "Input",
 CellChangeTimes->{{3.982269419596322*^9, 3.9822694404704275`*^9}, {
   3.9822696430611672`*^9, 3.9822697032590055`*^9}, {3.9822697395702696`*^9, 
   3.982269794778466*^9}, {3.982269833969061*^9, 3.982269856989021*^9}, {
   3.982269952461671*^9, 3.9822699544783087`*^9}, 3.982272406241494*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"9921320e-7696-4275-aad5-1adaf03fafd0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.982269746864134*^9, 3.982269767227509*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"e71cbc79-8eea-4cd7-884d-facb11ff8ed3"],

Cell[BoxData[
 RowBox[{"K", "[", "1", "]"}]], "Output",
 CellChangeTimes->{{3.982269750151275*^9, 3.982269767602701*^9}},
 CellLabel->
  "Out[163]=",ExpressionUUID->"41aafd97-8825-4837-83f6-fa4ce6c46c3b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "Kc", ",", "dAc", ",", "H0c", ",", "H1c", ",", "H2c", ",", "K", ",", "x", 
   ",", "H0", ",", "H1", ",", "H2", ",", "K", ",", "dAc", ",", "h0c", ",", 
   "h1c", ",", "dA1c", ",", "dA0c"}], "]"}]], "Input",
 CellChangeTimes->{{3.9822696044063587`*^9, 3.982269613325246*^9}, {
   3.9822696938678055`*^9, 3.9822697360255146`*^9}, {3.98226977004976*^9, 
   3.982269770649579*^9}, {3.982269879947506*^9, 3.9822698835545435`*^9}, {
   3.9822699716515503`*^9, 3.982269981149553*^9}, 
   3.982272412048681*^9},ExpressionUUID->"0ca900d8-3e54-4630-96b7-\
cf6cc1d5de96"],

Cell[CellGroupData[{

Cell[BoxData["pe7"], "Input",
 CellChangeTimes->{{3.982269218035923*^9, 3.9822692490375943`*^9}, {
   3.9822693798660493`*^9, 3.9822694086361756`*^9}, {3.982269560550082*^9, 
   3.9822695996102915`*^9}, {3.9822697121267157`*^9, 
   3.9822697125779696`*^9}, {3.982269894644022*^9, 3.982269945555857*^9}, {
   3.9822699957536077`*^9, 3.9822701089091654`*^9}, 3.9822701787134247`*^9},
 CellLabel->
  "In[222]:=",ExpressionUUID->"8905e8c8-81db-4cb6-9507-6a760827ae1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "x", "]"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["qm", "2"], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["\[Omega]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Omega],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["qm", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}]}], ")"}], " ", 
             RowBox[{"H1", "[", "x", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["qm", "2"], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["\[Omega]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Omega],
              Editable->False], " ", 
             RowBox[{"H2", "[", "x", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["qm", "2"], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "x", "]"}], "2"], " ", 
          RowBox[{"K", "[", "x", "]"}]}], "+", 
         RowBox[{
          RowBox[{"f", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["x", "3"], " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["qm", "2"], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             RowBox[{"H0", "[", "x", "]"}]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "8"], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["qm", "2"], " ", 
                SuperscriptBox["x", "4"], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}], "+", 
               RowBox[{"384", " ", 
                SuperscriptBox["qm", "4"], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], "2"]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["\[Omega]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Omega],
              Editable->False], " ", 
             RowBox[{"H1", "[", "x", "]"}]}], "-", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["qm", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x", "4"], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["qm", "2"], " ", 
                   InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                RowBox[{"H2", "[", "x", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["x", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["qm", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Lambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
                RowBox[{"K", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", "qm", " ", 
       SuperscriptBox["x", "3"], " ", "\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
       RowBox[{"f", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "6"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["x", "4"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["qm", "2"], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}]}], ")"}], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Delta]A", "[", "x", "]"}]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", 
       SuperscriptBox["qm", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"f", "[", "x", "]"}]}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["qm", "2"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["H0", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["x", "5"], " ", 
     RowBox[{"f", "[", "x", "]"}]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["qm", "2"], " ", "x", " ", 
     InterpretationBox[
      StyleBox["\[Xi]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Xi],
      Editable->False], " ", 
     RowBox[{"f", "[", "x", "]"}]}]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", 
      RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
    InterpretationBox[
     StyleBox["\[Omega]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Omega],
     Editable->False], " ", 
    RowBox[{
     SuperscriptBox["H1", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{"f", "[", "x", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["qm", "2"], " ", "x"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["H2", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["x", "4"], " ", 
     RowBox[{"f", "[", "x", "]"}]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["qm", "2"], " ", 
     InterpretationBox[
      StyleBox["\[Xi]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Xi],
      Editable->False], " ", 
     RowBox[{"f", "[", "x", "]"}]}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["K", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}], 
   RowBox[{
    SuperscriptBox["x", "4"], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["qm", "2"], " ", 
     InterpretationBox[
      StyleBox["\[Xi]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Xi],
      Editable->False]}]}]], "+", 
  RowBox[{
   SuperscriptBox["H0", "\[Prime]\[Prime]",
    MultilineFunction->None], "[", "x", "]"}]}]], "Output",
 CellChangeTimes->{{3.9822693961458282`*^9, 3.982269409170874*^9}, {
   3.9822695803585944`*^9, 3.9822696002637615`*^9}, 3.982269657892574*^9, 
   3.9822697128278856`*^9, {3.98226986888971*^9, 3.982270093941132*^9}, 
   3.9822701790047274`*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"266b9f2d-6151-42f6-b981-76057e17a053"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["sbsBkg"], "Input",
 CellChangeTimes->{{3.9822766373697014`*^9, 3.9822766387316504`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"b545e1b9-2e42-4446-b043-10165f3312df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["A0", 
      TagBox[
       RowBox[{"(", "4", ")"}],
       Derivative],
      MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"x", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "-", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            RowBox[{"f", "[", "x", "]"}]}]}], ")"}], "3"]}]], 
      RowBox[{"24", " ", 
       RowBox[{
        SuperscriptBox["A0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["x", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["x", "2"], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], "2"], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "x", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "4"]}]}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "19"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"64", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "-", 
               RowBox[{"16", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "4"]}]}], 
           ")"}]}]}], ")"}]}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["f", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["x", "2"], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          SuperscriptBox["x", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "6"]}], "+", 
         RowBox[{"16", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "x", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"6", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "6"]}]}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", 
          RowBox[{"f", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"16", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"16", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"6", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "6"]}]}], 
           ")"}]}]}], ")"}]}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Alpha]", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "-", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            RowBox[{"f", "[", "x", "]"}]}]}], ")"}], "2"]}]], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["x", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["x", "2"], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
         RowBox[{"256", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], "3"], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "x", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
         "-", 
         RowBox[{"32", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"16", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "4"]}]}], 
           ")"}]}]}], ")"}]}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["A0", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "-", 
        RowBox[{"16", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
        RowBox[{"16", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}],
        ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], "2"]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["f", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"4", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
        RowBox[{
         RowBox[{"f", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"4", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "4"]}]}], ")"}]}]}],
        ")"}]}], 
     SuperscriptBox["x", "2"]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Alpha]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["A0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}]], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
     SuperscriptBox["x", "2"]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["A0", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "-", 
         RowBox[{"4", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "+", 
         RowBox[{"4", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["A0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"2", "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
     RowBox[{"2", " ", "x"}]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Alpha]", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "2"]}], "x"]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9822766390927258`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"e4c1cfd0-76ba-4a30-b369-2fc7fa8a1851"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["vecPot"], "Input",
 CellChangeTimes->{{3.982276640934993*^9, 3.9822766418359175`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"16aa7231-902c-4152-935b-774ac90db2d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d0A0", "[", "x", "]"}], "\[Rule]", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "Q"}], 
   RowBox[{
    SuperscriptBox["x", "2"], "+", 
    RowBox[{"8", " ", 
     InterpretationBox[
      StyleBox["\[Xi]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Xi],
      Editable->False]}], "-", 
    RowBox[{"8", " ", 
     InterpretationBox[
      StyleBox["\[Xi]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Xi],
      Editable->False], " ", 
     RowBox[{"f", "[", "x", "]"}]}]}]]}]], "Output",
 CellChangeTimes->{3.9822766421586943`*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"b567c5c9-df81-4535-bd6d-ecf9434bf0e6"]
}, Open  ]],

Cell[TextData[StyleBox["We denote qm as magnetic charge, \[Lambda] is \
multipole moment, \[Delta]A -is axial component of perturbation of \
electromagnetic field. ",
 Background->GrayLevel[0.85]]], "Text",
 CellChangeTimes->{{3.982270506733936*^9, 
  3.9822705916016293`*^9}},ExpressionUUID->"72708893-fa3d-4678-8f16-\
98a5de589780"],

Cell["\<\
Background equations for magnetic black holes
\
\>", "Text",
 CellChangeTimes->{{3.9822703758857746`*^9, 3.9822703826414757`*^9}, {
  3.9822708192604823`*^9, 3.9822708357364817`*^9}, {3.9822708819121075`*^9, 
  3.9822709242175736`*^9}},ExpressionUUID->"b7dc949b-8119-4be7-8234-\
6418aa1a592d"],

Cell[BoxData[{
 RowBox[{"beq1", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["qm", "2"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"f", "[", "x", "]"}]}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "5"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["qm", "2"], " ", "x", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False]}]}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"beq1", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Alpha]", "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}], "-", 
   FractionBox[
    RowBox[{"24", " ", 
     SuperscriptBox["qm", "2"], " ", 
     InterpretationBox[
      StyleBox["\[Xi]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Xi],
      Editable->False]}], 
    RowBox[{
     SuperscriptBox["x", "5"], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["qm", "2"], " ", "x", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False]}]}]]}]}]}], "Input",ExpressionUUID->"b64adcd1-bfc5-\
413c-a791-f892a690b18e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9822708686992846`*^9, 
  3.982270869767994*^9}},ExpressionUUID->"abe73f88-58e0-453f-9192-\
ff41940183eb"],

Cell["\<\
Background equations for electric black holes
\
\>", "Text",
 CellChangeTimes->{{3.9822703758857746`*^9, 3.9822703826414757`*^9}, {
  3.9822708192604823`*^9, 3.9822708357364817`*^9}, {3.9822708819121075`*^9, 
  3.9822709242175736`*^9}, {3.9822766542947283`*^9, 
  3.9822766572237406`*^9}},ExpressionUUID->"15ba91d6-15ee-4777-bdd8-\
c9affc817410"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"beq1", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "-", 
    FractionBox[
     RowBox[{"2", "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
     RowBox[{"2", " ", "x"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"beq2", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Alpha]", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["A0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "2"]}], "x"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"beq3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"A0", "'"}], "[", "x", "]"}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      RowBox[{"Sqrt", "[", "2", "]"}], "qe"}], 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      RowBox[{"8", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}], "-", 
      RowBox[{"8", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"f", "[", "x", "]"}]}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9822766799183383`*^9, 
  3.982276737432811*^9}},ExpressionUUID->"63896038-7521-4611-93f4-\
185feff3bc55"],

Cell[CellGroupData[{

Cell["Equations of perturbations of magnetic black holes", "Chapter",
 CellChangeTimes->{{3.9822725294412775`*^9, 
  3.982272551560083*^9}},ExpressionUUID->"1bcd08ac-eb68-476e-851d-\
31412d2b3d75"],

Cell[CellGroupData[{

Cell["\<\
The set of equation of perturbations for EM(axial) and Gravitational(polar) \
perturbations\
\>", "Section",
 CellChangeTimes->{
  3.982270475052655*^9},ExpressionUUID->"453d8c10-8984-4e77-b3c8-\
accf981f40a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[Lambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["qm", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"4", " ", "x", " ", "\[Lambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"H2", "[", "x", "]"}]}], "+", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["qm", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "4"], "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["qm", "2"], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
          RowBox[{"K", "[", "x", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", "qm", " ", 
       SuperscriptBox["x", "5"], " ", "\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"56", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Delta]A", "[", "x", "]"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "5"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["qm", "2"], " ", "x", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], "2"], " ", 
      RowBox[{"f", "[", "x", "]"}]}]], "+", 
    RowBox[{
     SuperscriptBox["H2", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "-", 
    FractionBox[
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["K", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "x"], "+", 
    FractionBox[
     RowBox[{"24", " ", 
      SqrtBox["2"], " ", "qm", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "4"], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["qm", "2"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      RowBox[{"H1", "[", "x", "]"}]}], 
     RowBox[{"2", " ", "x", " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False]}]], "+", 
    RowBox[{"H2", "[", "x", "]"}], "-", 
    FractionBox[
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      RowBox[{"K", "[", "x", "]"}]}], 
     RowBox[{"2", " ", "x"}]], "+", 
    FractionBox[
     RowBox[{"12", " ", 
      SqrtBox["2"], " ", "qm", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{"\[Delta]A", "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "4"], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["qm", "2"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "4"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["qm", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "4"], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["qm", "2"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"H1", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "5"], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["qm", "2"], " ", "x", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              RowBox[{"H2", "[", "x", "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "4"], "+", 
                RowBox[{"28", " ", 
                 SuperscriptBox["qm", "2"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              RowBox[{"f", "[", "x", "]"}], " ", 
              RowBox[{"K", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "qm", " ", 
        SuperscriptBox["x", "3"], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "4"], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]A", "[", "x", "]"}]}]}], 
      RowBox[{"2", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "4"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], "2"], " ", 
       InterpretationBox[
        StyleBox["\[Omega]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Omega],
        Editable->False], " ", 
       RowBox[{"f", "[", "x", "]"}]}]]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{
       SuperscriptBox["H1", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     InterpretationBox[
      StyleBox["\[Omega]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Omega],
      Editable->False]], "+", 
    RowBox[{
     SuperscriptBox["K", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "-", 
    FractionBox[
     RowBox[{"24", " ", 
      SqrtBox["2"], " ", "qm", " ", "x", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "4"], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["qm", "2"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq4", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "4"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["qm", "2"], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}]}], ")"}], " ", 
          RowBox[{"H0", "[", "x", "]"}]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "4"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["qm", "2"], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox["\[Omega]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Omega],
              Editable->False], " ", 
             RowBox[{"H1", "[", "x", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["qm", "2"], " ", "x"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "3"]}]}], ")"}], " ", 
             RowBox[{"H2", "[", "x", "]"}]}], "+", 
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["qm", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
             RowBox[{"K", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", "qm", " ", 
       SuperscriptBox["x", "4"], " ", "\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Delta]A", "[", "x", "]"}]}]}], 
     RowBox[{"4", " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], "2"], " ", 
      RowBox[{"f", "[", "x", "]"}]}]], "+", 
    RowBox[{
     SuperscriptBox["H0", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], ";", 
  RowBox[{"eq5", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "4"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], "2"], " ", 
       RowBox[{"f", "[", "x", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "4"], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["qm", "2"], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"f", "[", "x", "]"}]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"H0", "[", "x", "]"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "4"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["qm", "2"], " ", 
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False]}]}], ")"}], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"H1", "[", "x", "]"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["x", "4"], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["qm", "2"], " ", 
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Omega]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Omega],
                Editable->False], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "6"], "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["qm", "4"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["qm", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "4"], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"f", "[", "x", "]"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["qm", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"f", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
           RowBox[{"K", "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"96", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "qm", " ", 
        SuperscriptBox["x", "2"], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "4"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Omega]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Omega],
          Editable->False], "2"], " ", 
        RowBox[{"\[Delta]A", "[", "x", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["H0", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", "qm", " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}]}], ")"}], "2"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq6", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "5"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["qm", "2"], " ", "x", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       RowBox[{"H0", "[", "x", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "5"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["qm", "2"], " ", "x", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       RowBox[{"H2", "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["qm", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "4"], " ", 
          RowBox[{"f", "[", "x", "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
       RowBox[{"K", "[", "x", "]"}]}]}], 
     RowBox[{"2", " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"f", "[", "x", "]"}]}]], "+", 
    RowBox[{
     SuperscriptBox["K", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq7", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"2", " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "4"], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["qm", "2"], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "2"]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "4"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["qm", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}]}], ")"}], " ", 
              RowBox[{"H1", "[", "x", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "4"], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["qm", "2"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              InterpretationBox[
               StyleBox["\[Omega]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Omega],
               Editable->False], " ", 
              RowBox[{"H2", "[", "x", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", "x", "]"}], "2"], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "3"], " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "4"], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["qm", "2"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              RowBox[{"H0", "[", "x", "]"}]}], "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "8"], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox["qm", "2"], " ", 
                 SuperscriptBox["x", "4"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}], "+", 
                RowBox[{"384", " ", 
                 SuperscriptBox["qm", "4"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False], "2"]}]}], ")"}], " ", 
              InterpretationBox[
               StyleBox["\[Omega]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Omega],
               Editable->False], " ", 
              RowBox[{"H1", "[", "x", "]"}]}], "-", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["qm", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "4"], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["qm", "2"], " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                 RowBox[{"H2", "[", "x", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["qm", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Lambda]", 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
                 RowBox[{"K", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "qm", " ", 
        SuperscriptBox["x", "3"], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "6"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "4"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]A", "[", "x", "]"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         SuperscriptBox["qm", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "4"], " ", 
         RowBox[{"f", "[", "x", "]"}]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["H0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["x", "5"], " ", 
       RowBox[{"f", "[", "x", "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["qm", "2"], " ", "x", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"f", "[", "x", "]"}]}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["H1", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{"f", "[", "x", "]"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["qm", "2"], " ", "x"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["H2", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"f", "[", "x", "]"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["qm", "2"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"f", "[", "x", "]"}]}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["K", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "4"], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["qm", "2"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}]}]], "+", 
    RowBox[{
     SuperscriptBox["H0", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq8", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["2"], " ", "qm", " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "x"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["x", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "+", 
             RowBox[{"40", " ", 
              SuperscriptBox["x", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"H0", "[", "x", "]"}]}], "+", 
          RowBox[{"24", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "4"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["qm", "2"], " ", 
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False]}]}], ")"}], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"H1", "[", "x", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "9"], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "5"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "7"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "7"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "6"], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "4"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "6"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "8"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Omega]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Omega],
             Editable->False], "2"], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "-", 
          RowBox[{"384", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Omega]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Omega],
             Editable->False], "2"], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "-", 
          RowBox[{"1536", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Omega]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Omega],
             Editable->False], "2"], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "+", 
          RowBox[{"104", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "4"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "-", 
          RowBox[{"56", " ", 
           SuperscriptBox["x", "6"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "-", 
          RowBox[{"192", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "+", 
          RowBox[{"192", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["x", "6"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", "x", "]"}], "2"], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "-", 
          RowBox[{"576", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", "x", "]"}], "2"], " ", 
           RowBox[{"K", "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "8"], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["qm", "2"], " ", 
              SuperscriptBox["x", "4"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "6"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["qm", "4"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False], "2"]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["qm", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Omega]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Omega],
             Editable->False], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "8"], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["x", "8"]}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["qm", "2"], " ", 
                 SuperscriptBox["x", "4"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}], "+", 
                RowBox[{"384", " ", 
                 SuperscriptBox["qm", "4"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False], "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Omega]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Omega],
                Editable->False], "2"]}]}], ")"}], " ", 
           RowBox[{"f", "[", "x", "]"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"\[Delta]A", "[", "x", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "x", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"12", " ", 
      SqrtBox["2"], " ", "qm", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["H0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "7"], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["qm", "2"], " ", 
       SuperscriptBox["x", "3"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "5"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "5"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"f", "[", "x", "]"}]}]}]], "-", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", "qm", " ", 
      RowBox[{
       SuperscriptBox["K", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["qm", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "4"], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["qm", "2"], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "8"], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["qm", "2"], " ", 
            SuperscriptBox["x", "4"], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["x", "6"], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "-", 
           RowBox[{"288", " ", 
            SuperscriptBox["qm", "4"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], "2"]}], "+", 
           RowBox[{"160", " ", 
            SuperscriptBox["qm", "2"], " ", 
            SuperscriptBox["x", "2"], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{"f", "[", "x", "]"}]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["x", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "4"], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["qm", "2"], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{"2", " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.982269399331277*^9, 3.9822694154111743`*^9}, 
   3.9822695849157844`*^9, {3.9822698919057436`*^9, 3.9822699231620903`*^9}, {
   3.982269993063938*^9, 3.9822701040532503`*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"64461c0e-42e2-4424-9adb-ef3aa06d4e1b"],

Cell["\<\
We introduce the following combination of the function (y[x],a[x])\
\>", "Text",
 CellChangeTimes->{
  3.982270792249234*^9},ExpressionUUID->"6c99c2b1-9f61-4cb4-a0de-\
6878c6c234e0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"y", "[", "x_", "]"}], ":=", 
   RowBox[{"x", "*", 
    RowBox[{"f", "[", "x", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"H2", "[", "x", "]"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Lambda]", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], "x"], 
       RowBox[{"K", "[", "x", "]"}]}], "+", 
      FractionBox[
       RowBox[{"24", " ", 
        SqrtBox["2"], " ", "qm", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"\[Delta]A", "[", "x", "]"}]}], 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}]}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "[", "x_", "]"}], ":=", 
  RowBox[{"\[Delta]A", "[", "x", "]"}]}]}], "Input",
 CellChangeTimes->{{3.9822706442544694`*^9, 3.9822707535448027`*^9}, {
  3.9822729662594376`*^9, 
  3.9822729673365555`*^9}},ExpressionUUID->"4939dad8-ccee-4bef-aae0-\
63e730e0e0f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The set of equation of perturbations for EM(polar) and Gravitational(axial) \
perturbations\
\>", "Section",
 CellChangeTimes->{{3.9822706170977807`*^9, 
  3.982270625672571*^9}},ExpressionUUID->"7a95f38e-2119-41ab-b216-\
9754dd7c5ae7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["qm", "4"], " ", "x", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "7"], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["qm", "2"], " ", 
              SuperscriptBox["x", "3"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}], " ", 
       RowBox[{"h0", "[", "x", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "8"], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["qm", "2"], " ", 
          SuperscriptBox["x", "4"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "+", 
         RowBox[{"224", " ", 
          SuperscriptBox["qm", "4"], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], "2"]}]}], ")"}], " ", 
       InterpretationBox[
        StyleBox["\[Omega]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Omega],
        Editable->False], " ", 
       RowBox[{"f", "[", "x", "]"}], " ", 
       RowBox[{"h1", "[", "x", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "qm", " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["x", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Delta]A0", "[", "x", "]"}]}]}], 
     RowBox[{"x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], "2"], " ", 
      RowBox[{"f", "[", "x", "]"}]}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["qm", "2"], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["h0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "5"], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["qm", "2"], " ", "x", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}]}]], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     InterpretationBox[
      StyleBox["\[Omega]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Omega],
      Editable->False], " ", 
     RowBox[{
      SuperscriptBox["h1", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], "+", 
    FractionBox[
     RowBox[{"24", " ", 
      SqrtBox["2"], " ", "qm", " ", "x", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "4"], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["qm", "2"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}]}]], "+", 
    RowBox[{
     SuperscriptBox["h0", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "4"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], "2"], " ", 
       InterpretationBox[
        StyleBox["\[Omega]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Omega],
        Editable->False]}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "8"], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "4"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"]}]}], ")"}], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"h0", "[", "x", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "4"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["qm", "2"], " ", 
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Omega]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Omega],
             Editable->False], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["qm", "4"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["qm", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"f", "[", "x", "]"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"h1", "[", "x", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "qm", " ", 
        SuperscriptBox["x", "2"], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "4"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", "qm", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "4"], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]A1", "[", "x", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h0", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
       InterpretationBox[
        StyleBox["\[Omega]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Omega],
        Editable->False], " ", 
       RowBox[{"h0", "[", "x", "]"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "4"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"h1", "[", "x", "]"}]}], 
       RowBox[{
        SuperscriptBox["x", "5"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["qm", "2"], " ", "x", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}]}]]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "x", "]"}], "2"]}]], "+", 
    RowBox[{
     SuperscriptBox["h1", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq4", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       RowBox[{"f", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "x"}], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "6"], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "4"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", "qm", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "5"], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["qm", "2"], " ", "x", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}], "+", 
                RowBox[{"28", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
              RowBox[{"h0", "[", "x", "]"}]}], "-", 
             RowBox[{"12", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "4"], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["qm", "2"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              InterpretationBox[
               StyleBox["\[Omega]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Omega],
               Editable->False], " ", 
              RowBox[{"f", "[", "x", "]"}], " ", 
              RowBox[{"h1", "[", "x", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "6"], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["qm", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "4"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["qm", "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False], "2"]}], "+", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "4"], "-", 
                RowBox[{"72", " ", 
                 SuperscriptBox["qm", "2"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]A1", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"12", " ", 
      SqrtBox["2"], " ", "qm", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["h0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "6"], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["qm", "2"], " ", 
         SuperscriptBox["x", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "4"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["qm", "2"], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], "2"]}], "+", 
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "4"], "-", 
           RowBox[{"72", " ", 
            SuperscriptBox["qm", "2"], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     InterpretationBox[
      StyleBox["\[Omega]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Omega],
      Editable->False], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]A1", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]A0", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq5", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox["2"], " ", "qm", " ", "\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
         RowBox[{"f", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "4"], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["qm", "2"], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
         RowBox[{"h1", "[", "x", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"8", " ", 
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "4"], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["qm", "2"], " ", 
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False]}]}], ")"}], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Omega]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Omega],
              Editable->False], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["x", "4"], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["qm", "2"], " ", 
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["x", "2"], " ", 
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["x", "4"], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["qm", "2"], " ", 
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False]}]}], ")"}], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Omega]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Omega],
                 Editable->False], "2"]}]}], ")"}], " ", 
            RowBox[{"f", "[", "x", "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"f", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"\[Delta]A1", "[", "x", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}]}], ")"}], " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]A0", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["2"], " ", "qm", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["x", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"h0", "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["x", "6"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Omega]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Omega],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["qm", "4"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Omega]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Omega],
                   Editable->False], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["qm", "2"], " ", 
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "-", 
                RowBox[{"16", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Omega]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Omega],
                    Editable->False], "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "8"]}], "+", 
                RowBox[{"104", " ", 
                 SuperscriptBox["qm", "2"], " ", 
                 SuperscriptBox["x", "4"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}], "-", 
                RowBox[{"56", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}], "-", 
                RowBox[{"192", " ", 
                 SuperscriptBox["qm", "4"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False], "2"]}], "+", 
                RowBox[{"192", " ", 
                 SuperscriptBox["qm", "2"], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False], "2"]}]}], ")"}], " ", 
              RowBox[{"f", "[", "x", "]"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["x", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "4"], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["qm", "2"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"f", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
           RowBox[{"h1", "[", "x", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "4"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "6"], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "4"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "8"], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["qm", "2"], " ", 
              SuperscriptBox["x", "4"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["x", "6"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox["qm", "4"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False], "2"]}], "+", 
             RowBox[{"160", " ", 
              SuperscriptBox["qm", "2"], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False], "2"]}]}], ")"}], " ", 
           RowBox[{"f", "[", "x", "]"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["x", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "-", 
             RowBox[{"22", " ", 
              SuperscriptBox["qm", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"\[Delta]A1", "[", "x", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "x", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"12", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "qm", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}]}], ")"}], " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["h0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["qm", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", "qm", " ", 
      RowBox[{
       SuperscriptBox["h1", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     SuperscriptBox["x", "2"]], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]A1", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.982272422968857*^9, 
  3.9822724968899126`*^9}},ExpressionUUID->"419cb6bc-f739-4af5-a2e6-\
f68ac9528b8a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"y", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["x", "3"], 
    SqrtBox[
     RowBox[{
      SuperscriptBox["x", "4"], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["qm", "2"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}]}]]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False], " ", 
      RowBox[{"h1", "[", "x", "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "4"], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], " ", 
        RowBox[{"h0", "[", "x", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SqrtBox["2"], " ", "qm", " ", 
        SuperscriptBox["x", "2"], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "4"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["qm", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["h0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], 
      RowBox[{
       SuperscriptBox["x", "5"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["qm", "2"], " ", "x", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False]}]}]]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"a", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"x", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["x", "4"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["qm", "2"], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "+", 
       RowBox[{"8", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False]}], "-", 
       RowBox[{"8", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}], 
    SqrtBox[
     RowBox[{
      SuperscriptBox["x", "6"], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["qm", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "4"], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}], "+", 
      RowBox[{"4", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "4"], "-", 
         RowBox[{"192", " ", 
          SuperscriptBox["qm", "2"], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       RowBox[{"f", "[", "x", "]"}]}]}]]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False], " ", 
      RowBox[{"\[Delta]A1", "[", "x", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Delta]A0", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.9822726519892063`*^9, 3.9822726546223674`*^9}, {
   3.982272733176892*^9, 3.9822727544021544`*^9}, 3.9822728392800083`*^9, 
   3.9822728947292795`*^9, 
   3.9822729492112684`*^9},ExpressionUUID->"1bfa8f2b-3841-4ac6-86e4-\
a245af1f1940"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations of perturbations for electric black holes", "Chapter",
 CellChangeTimes->{{3.9822725695087166`*^9, 
  3.9822725817574596`*^9}},ExpressionUUID->"d1b4d79a-ac9a-47b2-a61d-\
f9ae5e8c68d4"],

Cell[CellGroupData[{

Cell["Axial perturbations", "Section",
 CellChangeTimes->{{3.9822726004958925`*^9, 
  3.982272605589422*^9}},ExpressionUUID->"12ea6206-e86a-458e-bcbd-\
fbd7f3c2a939"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["x", "2"], " ", 
       InterpretationBox[
        StyleBox["\[Omega]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Omega],
        Editable->False], " ", 
       RowBox[{"h1", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
      "+", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"h0", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"f", "[", "x", "]"}]], "+", 
      FractionBox[
       RowBox[{"16", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"\[Delta]A", "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}]]}], 
     SuperscriptBox["x", "3"]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["A0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["h0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "x"], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     InterpretationBox[
      StyleBox["\[Omega]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Omega],
      Editable->False], " ", 
     RowBox[{
      SuperscriptBox["h1", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "32"}], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], "2"], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", "x", "]"}], "2"]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"8", " ", 
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"4", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"8", " ", 
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}],
        ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["h0", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "x"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "x", " ", 
       RowBox[{"h0", "[", "x", "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["x", "2"], " ", 
       InterpretationBox[
        StyleBox["\[Omega]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Omega],
        Editable->False], " ", 
       RowBox[{"h1", "[", "x", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "-", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
       RowBox[{"\[Delta]A", "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["A0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"h1", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
       InterpretationBox[
        StyleBox["\[Omega]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Omega],
        Editable->False]]}], 
     SuperscriptBox["x", "2"]], "+", 
    RowBox[{
     SuperscriptBox["h0", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "x"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "x", "]"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"h0", "[", "x", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}], "-", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]], 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"\[Delta]A", "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"f", "[", "x", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"h1", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"f", "[", "x", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
               ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "2"], "+", 
                   RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"f", "[", "x", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"16", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "2"], "+", 
                   RowBox[{"3", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "2"], "+", 
                   RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "4"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h1", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]A", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], "2"], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "x", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}]}], ")"}], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
         "+", 
         RowBox[{"16", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "x", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["x", "2"], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Omega]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Omega],
               Editable->False], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[Lambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                SuperscriptBox["x", "2"], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Omega]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Omega],
                  Editable->False], "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "4"]}]}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"f", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "4"], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["x", "2"], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Omega]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Omega],
               Editable->False], "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Lambda]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x", "2"], "+", 
                  RowBox[{"8", " ", 
                   InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                SuperscriptBox["x", "2"], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[Omega]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Omega],
                  Editable->False], "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "4"]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
       RowBox[{"f", "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["A0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"4", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}]}], ")"}], " ", 
          RowBox[{"h0", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             RowBox[{"f", "[", "x", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["A0", "\[Prime]",
                   MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "x", " ", 
          InterpretationBox[
           StyleBox["\[Omega]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Omega],
           Editable->False], " ", 
          RowBox[{"h1", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"f", "[", "x", "]"}], "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             RowBox[{"f", "[", "x", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "-", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x", "2"], "+", 
                  RowBox[{"8", " ", 
                   InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["A0", "\[Prime]",
                   MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "x", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "-", 
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}],
        ")"}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", 
       RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
     RowBox[{
      SuperscriptBox["A0", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "32"}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "2"], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "2"]}], "-", 
       RowBox[{"8", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{
      SuperscriptBox["h0", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], 
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"8", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False]}], "+", 
       RowBox[{"8", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"4", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", 
       RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
     InterpretationBox[
      StyleBox["\[Xi]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Xi],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox["\[Omega]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Omega],
      Editable->False], " ", 
     RowBox[{
      SuperscriptBox["A0", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], " ", 
     RowBox[{
      SuperscriptBox["h1", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], 
    RowBox[{
     SuperscriptBox["x", "2"], "-", 
     RowBox[{"4", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["A0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}]], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"256", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], "2"], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", "x", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"4", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "4"]}]}], ")"}]}], 
        "-", 
        RowBox[{"16", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"36", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"20", " ", 
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"4", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"8", " ", 
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "4"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "4"], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False], "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"4", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "4"]}]}], ")"}]}], 
        "+", 
        RowBox[{"2", " ", 
         RowBox[{"f", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "+", 
           RowBox[{"192", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "4"], "+", 
              RowBox[{"112", " ", 
               SuperscriptBox["x", "2"], " ", 
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False]}], "+", 
              RowBox[{"832", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False], "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
           RowBox[{"56", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"4", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "4"]}]}], ")"}]}]}],
        ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "x", " ", 
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "-", 
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}],
        ")"}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", 
       RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
     InterpretationBox[
      StyleBox["\[Xi]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Xi],
      Editable->False], " ", 
     RowBox[{
      SuperscriptBox["A0", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], " ", 
     RowBox[{
      SuperscriptBox["h0", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], 
    RowBox[{
     SuperscriptBox["x", "2"], "-", 
     RowBox[{"4", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["A0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}]], 
   "+", 
   RowBox[{
    SuperscriptBox["\[Delta]A", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}]}]}], "Input",ExpressionUUID->\
"65061b91-8f03-4cdc-9862-0cef90e9262c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"y", "[", "x_", "]"}], ":=", 
  RowBox[{"x", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "x", " ", 
        RowBox[{"h0", "[", "x", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["x", "2"], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"h1", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]A", "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}]}], 
      SuperscriptBox["x", "2"]], "+", 
     RowBox[{
      SuperscriptBox["h0", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"f", "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["A0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Delta]A", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}]}], "x"]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "[", "x_", "]"}], ":=", 
  RowBox[{"\[Delta]A", "[", "x", "]"}]}]}], "Input",
 CellChangeTimes->{{3.982274530209251*^9, 3.98227453272075*^9}, {
  3.9822746034044876`*^9, 
  3.9822746303280735`*^9}},ExpressionUUID->"41688a5d-d4d2-45a8-af8a-\
6360c712c38e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Polar perturbations", "Section",
 CellChangeTimes->{{3.9822726004958925`*^9, 3.982272605589422*^9}, {
  3.9822747002740717`*^9, 
  3.982274701270107*^9}},ExpressionUUID->"bae81a41-b315-49b9-a8af-\
67062745692f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["A0", "\[Prime]",
         MultilineFunction->None], "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox["\[Omega]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Omega],
           Editable->False], " ", 
          RowBox[{"\[Delta]A1", "[", "x", "]"}]}], "+", 
         RowBox[{
          RowBox[{"H0", "[", "x", "]"}], " ", 
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"H2", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]"}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
       RowBox[{"K", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"f", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
           ")"}]}]}], ")"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f", "[", "x", "]"}]}]], "+", 
    RowBox[{
     SuperscriptBox["H2", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "-", 
    FractionBox[
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["K", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "x"], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{"x", " ", 
      RowBox[{"f", "[", "x", "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      RowBox[{"H1", "[", "x", "]"}]}], 
     RowBox[{"2", " ", "x", " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False]}]], "+", 
    RowBox[{"H2", "[", "x", "]"}], "-", 
    FractionBox[
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      RowBox[{"K", "[", "x", "]"}]}], 
     RowBox[{"2", " ", "x"}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"H2", "[", "x", "]"}], 
      RowBox[{"f", "[", "x", "]"}]]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"H1", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"f", "[", "x", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
     RowBox[{"2", " ", "x", " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False], " ", 
      RowBox[{"f", "[", "x", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "x"}], " ", 
         RowBox[{"K", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
        "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "32"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], "2"], " ", 
             SuperscriptBox[
              RowBox[{"f", "[", "x", "]"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             RowBox[{"f", "[", "x", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x", "2"], "+", 
                  RowBox[{"8", " ", 
                   InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["A0", "\[Prime]",
                   MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                InterpretationBox[
                 StyleBox["\[Xi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Xi],
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x", "2"], "+", 
                  RowBox[{"8", " ", 
                   InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["A0", "\[Prime]",
                   MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], 
         RowBox[{
          InterpretationBox[
           StyleBox["\[Omega]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Omega],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}], "-", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]]}], ")"}]}], 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{
       SuperscriptBox["H1", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     InterpretationBox[
      StyleBox["\[Omega]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Omega],
      Editable->False]], "+", 
    RowBox[{
     SuperscriptBox["K", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "+", 
    FractionBox[
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A1", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{"x", " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq4", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"f", "[", "x", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "2"], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"H1", "[", "x", "]"}]}], "+", 
       RowBox[{"4", " ", "x", " ", 
        RowBox[{"H2", "[", "x", "]"}]}], "-", 
       RowBox[{"2", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
        RowBox[{"K", "[", "x", "]"}]}], "-", 
       RowBox[{"2", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"K", "[", "x", "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "3"], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], "+", 
       RowBox[{"96", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"H2", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"H0", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "-", 
             RowBox[{"24", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["H0", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"24", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{"x", " ", 
      RowBox[{"f", "[", "x", "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"f", "[", "x", "]"}]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "2"], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"H1", "[", "x", "]"}]}], "-", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"H2", "[", "x", "]"}]}], "-", 
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"H2", "[", "x", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Omega]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Omega],
          Editable->False], "2"], " ", 
        RowBox[{"K", "[", "x", "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"K", "[", "x", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], "-", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{"H2", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"H2", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"H2", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"H0", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"40", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["H0", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "x"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq6", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"f", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"K", "[", "x", "]"}]}], "-", 
       RowBox[{"16", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"K", "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"K", "[", "x", "]"}]}], "+", 
       RowBox[{"32", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"K", "[", "x", "]"}]}], "-", 
       RowBox[{"16", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "2"], " ", 
        RowBox[{"K", "[", "x", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "2"], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "2"], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "2"], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "2"], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "2"], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "2"], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "2"], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "2"], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "2"], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"4", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "2"], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "3"]}], "+", 
       RowBox[{"512", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"4", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "3"], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "3"]}], "-", 
       RowBox[{"512", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"4", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "3"], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"4", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "4"], " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "4"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"4", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "2"], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "4"]}], "-", 
       RowBox[{"256", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"4", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "3"], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"4", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "2"], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
       RowBox[{"256", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"4", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], "3"], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"K", "[", "x", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"H0", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
       "-", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"H2", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["K", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq7", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "x", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        InterpretationBox[
         StyleBox["\[Xi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Xi],
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"H0", "[", "x", "]"}], "-", 
             RowBox[{"H2", "[", "x", "]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           RowBox[{"K", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "4"], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"H1", "[", "x", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "+", 
          RowBox[{"8", " ", "x", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "3"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Omega]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Omega],
             Editable->False], "2"], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "-", 
          RowBox[{"16", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"128", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "5"], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"64", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "3"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"256", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "3"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"H2", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "3"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"H2", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"128", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"H2", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"H2", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "4"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           RowBox[{"K", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"K", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"K", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "3"]}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "3"], " ", 
           RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "3"]}], "-", 
          RowBox[{"16", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "5"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "3"]}], "-", 
          RowBox[{"256", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "3"]}], "-", 
          RowBox[{"1024", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "5"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"H2", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"H2", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "3"], " ", 
           RowBox[{"H2", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "4"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"K", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"K", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "-", 
          RowBox[{"256", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "3"], " ", 
           RowBox[{"K", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           RowBox[{"H0", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Lambda]"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}]}], ")"}], " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "x", " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{"H1", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "x", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "+", 
          RowBox[{"16", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"K", "[", "x", "]"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"64", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "3"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "-", 
          RowBox[{"128", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "3"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"H2", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"H2", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"K", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"K", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"256", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "3"], " ", 
           RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "3"]}], "+", 
          RowBox[{"64", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "3"]}], "+", 
          RowBox[{"512", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "3"], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "3"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "3"], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"H2", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "-", 
          RowBox[{"256", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "3"], " ", 
           RowBox[{"H2", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "2"], " ", 
           RowBox[{"K", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], "3"], " ", 
           RowBox[{"K", "[", "x", "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
          RowBox[{"8", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "2"], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"H1", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}],
           "+", 
          RowBox[{"4", " ", "x", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"H0", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Lambda]"}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"4", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "4"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"f", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}],
        ")"}], " ", 
      RowBox[{
       SuperscriptBox["H0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{"4", " ", "x", " ", 
      RowBox[{"f", "[", "x", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["H1", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{"f", "[", "x", "]"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"f", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}],
        ")"}], " ", 
      RowBox[{
       SuperscriptBox["H2", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{"4", " ", "x", " ", 
      RowBox[{"f", "[", "x", "]"}]}]], "+", 
    FractionBox[
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["K", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     SuperscriptBox["x", "2"]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}], 
        "-", 
        RowBox[{"32", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
            InterpretationBox[
             StyleBox["\[Xi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Xi],
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"8", " ", 
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}],
        ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A1", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "x"], "+", 
    RowBox[{
     SuperscriptBox["H0", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "x", "]"}], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A0", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "x"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq8", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"f", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Lambda]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "x", " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False], "2"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "-", 
                RowBox[{"16", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"f", "[", "x", "]"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"f", "[", "x", "]"}], "2"]}]}], ")"}], " ", 
           RowBox[{"\[Delta]A1", "[", "x", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "x", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"H2", "[", "x", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "2"], "+", 
                   RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Lambda]"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"f", "[", "x", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}], " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
              RowBox[{"K", "[", "x", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "16"}], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 RowBox[{"f", "[", "x", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["x", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "2"], "+", 
                   RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "2"], "-", 
                   RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["A0", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], " ", 
     RowBox[{
      SuperscriptBox["H0", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"24", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["H2", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"8", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{"f", "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["K", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"8", " ", "x", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}], "-", 
      RowBox[{"8", " ", "x", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"f", "[", "x", "]"}]}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False]}], "+", 
        RowBox[{"8", " ", 
         InterpretationBox[
          StyleBox["\[Xi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Xi],
          Editable->False], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Delta]A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"8", " ", "x", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}], "-", 
      RowBox[{"8", " ", "x", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"f", "[", "x", "]"}]}]}]], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     InterpretationBox[
      StyleBox["\[Omega]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Omega],
      Editable->False], " ", 
     RowBox[{
      SuperscriptBox["\[Delta]A1", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]A0", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq9", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", 
       InterpretationBox[
        StyleBox["\[Omega]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Omega],
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}]}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "-", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
           RowBox[{"H0", "[", "x", "]"}]}], "-", 
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Omega]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Omega],
            Editable->False], " ", 
           RowBox[{"H2", "[", "x", "]"}]}], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
              RowBox[{"H1", "[", "x", "]"}]}], "+", 
             RowBox[{"3", " ", "x", " ", 
              InterpretationBox[
               StyleBox["\[Omega]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Omega],
               Editable->False], " ", 
              RowBox[{"H2", "[", "x", "]"}]}], "-", 
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
              InterpretationBox[
               StyleBox["\[Omega]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Omega],
               Editable->False], " ", 
              RowBox[{"K", "[", "x", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"\[Delta]A1", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[Omega]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Omega],
             Editable->False], "2"]}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{"f", "[", "x", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}],
           "-", 
          RowBox[{
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x", "2"], " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Lambda]"}], ")"}]}], "-", 
             RowBox[{"4", " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              SuperscriptBox["x", "2"], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Omega]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Omega],
                Editable->False], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Delta]A0", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq10", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
        InterpretationBox[
         StyleBox["\[Omega]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Omega],
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
        RowBox[{"\[Delta]A0", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Delta]A1", "[", "x", "]"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "256"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[Xi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Xi],
                Editable->False], "2"], " ", 
              SuperscriptBox[
               RowBox[{"f", "[", "x", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "4"]}]}], 
               ")"}]}], "+", 
             RowBox[{"16", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              SuperscriptBox[
               RowBox[{"f", "[", "x", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"36", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"20", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "2"], "+", 
                   RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "4"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"8", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "4"], "-", 
                   RowBox[{"64", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False], "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "4"]}]}], 
               ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"f", "[", "x", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["x", "4"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False]}], "+", 
                RowBox[{"192", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False], "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "4"], "+", 
                   RowBox[{"112", " ", 
                    SuperscriptBox["x", "2"], " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}], "+", 
                   RowBox[{"832", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False], "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Xi],
                   Editable->False], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "4"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["\[Xi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Xi],
               Editable->False], " ", 
              RowBox[{"H1", "[", "x", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "16"}], " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 SuperscriptBox[
                  RowBox[{"f", "[", "x", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "2"], "+", 
                   RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
                  ")"}]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"f", "[", "x", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["x", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}], "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              InterpretationBox[
               StyleBox["\[Omega]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Omega],
               Editable->False], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "x", " ", 
                 InterpretationBox[
                  StyleBox["\[Xi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Xi],
                  Editable->False], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "2"], "+", 
                   RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}], "-", 
                   RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False], " ", 
                    RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
                 RowBox[{"H2", "[", "x", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"K", "[", "x", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"32", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"f", "[", "x", "]"}], "2"]}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                    RowBox[{"f", "[", "x", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x", "2"], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox["\[Xi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Xi],
                    Editable->False]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["A0", "\[Prime]",
                    MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "x", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "-", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "-", 
         RowBox[{"4", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
           ")"}]}]}], ")"}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["H1", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "2"], "-", 
      RowBox[{"4", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"f", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}]], 
    "+", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "x", " ", 
      InterpretationBox[
       StyleBox["\[Xi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Xi],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}], " ", 
      RowBox[{
       SuperscriptBox["K", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], 
     RowBox[{
      SuperscriptBox["x", "2"], "-", 
      RowBox[{"4", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["A0", "\[Prime]",
          MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       InterpretationBox[
        StyleBox["\[Xi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Xi],
        Editable->False], " ", 
       RowBox[{"f", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}]], 
    "+", 
    RowBox[{
     SuperscriptBox["\[Delta]A1", "\[Prime]",
      MultilineFunction->None], "[", "x", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.982276376721998*^9, 3.9822763959530897`*^9}, {
  3.9822764412417364`*^9, 
  3.98227660707966*^9}},ExpressionUUID->"ad97d69d-43ed-4f9d-bbb1-\
9489a528fc2b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9822766274043713`*^9, 3.982276629868204*^9}, 
   3.9822767537441535`*^9},ExpressionUUID->"287525a7-5c0e-41ba-bc97-\
c456a938f004"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"y", "[", "x_", "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"f", "[", "x", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"H2", "[", "x", "]"}], "-", 
     FractionBox[
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
       RowBox[{"K", "[", "x", "]"}]}], "x"]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      InterpretationBox[
       StyleBox["\[Omega]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Omega],
       Editable->False], " ", 
      RowBox[{"\[Delta]A1", "[", "x", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"H0", "[", "x", "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False]}], "-", 
            RowBox[{"24", " ", 
             InterpretationBox[
              StyleBox["\[Xi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Xi],
              Editable->False], " ", 
             RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
          RowBox[{"H2", "[", "x", "]"}]}], 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"8", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}]], "-", 
        FractionBox[
         RowBox[{"16", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
          InterpretationBox[
           StyleBox["\[Xi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Xi],
           Editable->False], " ", 
          RowBox[{"f", "[", "x", "]"}], " ", 
          RowBox[{"K", "[", "x", "]"}]}], 
         RowBox[{
          SuperscriptBox["x", "3"], "+", 
          RowBox[{"8", " ", "x", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False]}], "-", 
          RowBox[{"8", " ", "x", " ", 
           InterpretationBox[
            StyleBox["\[Xi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Xi],
            Editable->False], " ", 
           RowBox[{"f", "[", "x", "]"}]}]}]]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["A0", "\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Delta]A0", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}]}], ")"}], 
   SuperscriptBox["x", "2"]}]}]}], "Input",
 CellChangeTimes->{{3.982276781762746*^9, 3.98227679081726*^9}, 
   3.9822768425367837`*^9, {3.982276927446947*^9, 
   3.982276958035653*^9}},ExpressionUUID->"3c83a8fc-76d6-4255-8a42-\
090c12e8ad53"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Effective potentials (ell=1)", "Chapter",
 CellChangeTimes->{{3.9822725695087166`*^9, 3.9822725817574596`*^9}, {
  3.997805046252356*^9, 
  3.997805058651467*^9}},ExpressionUUID->"9103fc20-9bd2-4bb5-b16b-\
71568cdbfe95"],

Cell[CellGroupData[{

Cell["Axial perturbations", "Section",
 CellChangeTimes->{{3.997805008916145*^9, 3.9978050151165686`*^9}, {
  3.9978050633635464`*^9, 
  3.9978050656120524`*^9}},ExpressionUUID->"ab48016e-6688-421b-83fd-\
4210ea33e78e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VeffAx", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
     RowBox[{"f", "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "6"], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"352", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "8"], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["x", "6"], " ", "\[Xi]"}], "-", 
          RowBox[{"126", " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"656", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "+", 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[Xi]", "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"4", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], " ", 
           SuperscriptBox["x", "4"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{"320", " ", 
           SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"6", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"64", " ", "\[Xi]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "6"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"8", " ", 
          RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
        SuperscriptBox["\[Xi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A0", "\[Prime]",
           MultilineFunction->None], "[", "x", "]"}], "8"]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Xi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "21"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}], 
         "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"39", " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"680", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"79", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"1368", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"71", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"696", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"6", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["\[Xi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "6"]}]}], ")"}]}], 
       "+", 
       RowBox[{"12", " ", "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["x", "4"]}], "+", 
          RowBox[{"56", " ", 
           SuperscriptBox["x", "2"], " ", "\[Xi]"}], "-", 
          RowBox[{"688", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "13"}], " ", 
              SuperscriptBox["x", "4"]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"2048", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"39", " ", 
              SuperscriptBox["x", "4"]}], "+", 
             RowBox[{"1264", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"8064", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"6", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["\[Xi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"17", " ", 
              SuperscriptBox["x", "4"]}], "+", 
             RowBox[{"296", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"1280", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "6"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"8", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["\[Xi]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "8"]}]}], ")"}]}], 
       "-", 
       RowBox[{"2", " ", "\[Xi]", " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["x", "4"]}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "-", 
             RowBox[{"232", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              SuperscriptBox["x", "6"]}], "+", 
             RowBox[{"141", " ", 
              SuperscriptBox["x", "4"], " ", "\[Xi]"}], "-", 
             RowBox[{"816", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"8192", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "17"}], " ", 
              SuperscriptBox["x", "6"]}], "+", 
             RowBox[{"536", " ", 
              SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
             RowBox[{"10624", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"41984", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"6", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"48", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "6"]}], "+", 
          RowBox[{"80", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"8", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           SuperscriptBox["\[Xi]", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "8"]}]}], ")"}]}]}], 
      ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "+", 
       RowBox[{"8", " ", "\[Xi]"}], "-", 
       RowBox[{"8", " ", "\[Xi]", " ", 
        RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "-", 
        RowBox[{"4", " ", "\[Xi]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"8", " ", "\[Xi]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["A0", "\[Prime]",
            MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[Xi]", " ", 
         RowBox[{"f", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A0", "\[Prime]",
               MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}]}]}],
        ")"}], "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.997805071312218*^9, 
  3.997805088285207*^9}},ExpressionUUID->"d9fc0386-e5a7-4f3c-b937-\
5de92427a998"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Polar perturbations", "Section",
 CellChangeTimes->{{3.997805008916145*^9, 3.9978050151165686`*^9}, {
  3.9978050633635464`*^9, 3.9978050656120524`*^9}, {3.997805098900568*^9, 
  3.997805100028266*^9}},ExpressionUUID->"b111cf2f-3e68-4686-94c3-\
f928ff8b0e2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VeffPol", "[", "x_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
       RowBox[{"f", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "144"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "6"], "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             SuperscriptBox["x", "6"]}], "-", 
            RowBox[{"42", " ", 
             SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
            RowBox[{"240", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"1024", " ", 
             SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["x", "6"]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["x", "4"], " ", "\[Xi]"}], "-", 
            RowBox[{"456", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"5536", " ", 
             SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"6", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "6"], "-", 
            RowBox[{"33", " ", 
             SuperscriptBox["x", "4"], " ", "\[Xi]"}], "-", 
            RowBox[{"156", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"2816", " ", 
             SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "6"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"8", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"100", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "8"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"10", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"64", " ", "\[Xi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "10"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"12", " ", 
            RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
          SuperscriptBox["\[Xi]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["A0", "\[Prime]",
             MultilineFunction->None], "[", "x", "]"}], "12"]}], "+", 
         RowBox[{"256", " ", 
          SuperscriptBox["\[Xi]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "x", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}], 
           "3"], " ", 
          RowBox[{"(", 
           RowBox[{"27", "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{"976", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"6", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "6"]}]}], ")"}]}], 
         "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "x", "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "513"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"1224", " ", "\[Xi]"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"23", " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"392", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"23", " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"3000", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "4"]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"6", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"75", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"3128", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "6"]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"8", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"303", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"2504", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "8"]}], "+", 
            RowBox[{"7168", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"10", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"8", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "10"]}]}], ")"}]}],
          "+", 
         RowBox[{"16", " ", "\[Xi]", " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "x", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["x", "4"]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["x", "2"], " ", "\[Xi]"}], "-", 
               RowBox[{"128", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "99"}], " ", 
                SuperscriptBox["x", "4"]}], "-", 
               RowBox[{"1160", " ", 
                SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
               RowBox[{"5760", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"185", " ", 
                SuperscriptBox["x", "4"]}], "+", 
               RowBox[{"1096", " ", 
                SuperscriptBox["x", "2"], " ", "\[Xi]"}], "-", 
               RowBox[{"54720", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"6", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "65"}], " ", 
                SuperscriptBox["x", "4"]}], "+", 
               RowBox[{"2632", " ", 
                SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
               RowBox[{"65920", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "6"]}], "-", 
            RowBox[{"768", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"8", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["x", "4"]}], "+", 
               RowBox[{"1652", " ", 
                SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
               RowBox[{"14080", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "8"]}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"10", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"317", " ", 
                SuperscriptBox["x", "4"]}], "+", 
               RowBox[{"5176", " ", 
                SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
               RowBox[{"21120", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "10"]}], "+", 
            RowBox[{"20480", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"12", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "12"]}]}], ")"}]}],
          "-", 
         RowBox[{"16", " ", "\[Xi]", " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "x", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"180", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["x", "4"]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox["x", "2"], " ", "\[Xi]"}], "-", 
               RowBox[{"40", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"19", " ", 
                SuperscriptBox["x", "6"]}], "+", 
               RowBox[{"636", " ", 
                SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
               RowBox[{"2880", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"16640", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"775", " ", 
                SuperscriptBox["x", "6"]}], "+", 
               RowBox[{"9896", " ", 
                SuperscriptBox["x", "4"], " ", "\[Xi]"}], "-", 
               RowBox[{"10816", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"1318400", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"6", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11", " ", 
                SuperscriptBox["x", "6"]}], "-", 
               RowBox[{"152", " ", 
                SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
               RowBox[{"11264", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"125440", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "6"]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"8", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "67"}], " ", 
                SuperscriptBox["x", "6"]}], "+", 
               RowBox[{"792", " ", 
                SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
               RowBox[{"28704", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"144640", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "8"]}], "+", 
            RowBox[{"1024", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"10", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"23", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"185", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "10"]}], "+", 
            RowBox[{"3840", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"12", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "12"]}]}], ")"}]}],
          "+", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"f", "[", "x", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "6"], "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["x", "4"], " ", "\[Xi]"}], "-", 
               RowBox[{"240", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"560", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "8"], "-", 
               RowBox[{"45", " ", 
                SuperscriptBox["x", "6"], " ", "\[Xi]"}], "-", 
               RowBox[{"720", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"1120", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"13440", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"85", " ", 
                SuperscriptBox["x", "8"]}], "+", 
               RowBox[{"1728", " ", 
                SuperscriptBox["x", "6"], " ", "\[Xi]"}], "+", 
               RowBox[{"11928", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"56704", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"1102080", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"6", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"19", " ", 
                SuperscriptBox["x", "8"]}], "-", 
               RowBox[{"79", " ", 
                SuperscriptBox["x", "6"], " ", "\[Xi]"}], "+", 
               RowBox[{"384", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"93056", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"601600", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "6"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"8", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "311"}], " ", 
                SuperscriptBox["x", "4"]}], "+", 
               RowBox[{"2448", " ", 
                SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
               RowBox[{"52160", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "8"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"10", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"247", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"1800", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "10"]}], "+", 
            RowBox[{"400", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"12", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "12"]}]}], ")"}]}],
          "-", 
         RowBox[{"2", " ", 
          RowBox[{"f", "[", "x", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "144"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "6"], "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"104", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "8"], "-", 
               RowBox[{"33", " ", 
                SuperscriptBox["x", "6"], " ", "\[Xi]"}], "-", 
               RowBox[{"324", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"320", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"5760", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "10"], "+", 
               RowBox[{"74", " ", 
                SuperscriptBox["x", "8"], " ", "\[Xi]"}], "+", 
               RowBox[{"1131", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"6008", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"51296", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"486144", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"6", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"35", " ", 
                SuperscriptBox["x", "6"]}], "-", 
               RowBox[{"708", " ", 
                SuperscriptBox["x", "4"], " ", "\[Xi]"}], "-", 
               RowBox[{"2304", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"127744", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "6"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"8", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "147"}], " ", 
                SuperscriptBox["x", "4"]}], "+", 
               RowBox[{"800", " ", 
                SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
               RowBox[{"20032", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "8"]}], "+", 
            RowBox[{"736", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"10", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "10"]}], "+", 
            RowBox[{"176", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"12", " ", 
               RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}], "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["A0", "\[Prime]",
                MultilineFunction->None], "[", "x", "]"}], "12"]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"8", " ", "\[Xi]"}], "-", 
         RowBox[{"8", " ", "\[Xi]", " ", 
          RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "-", 
          RowBox[{"4", " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"8", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["A0", "\[Prime]",
              MultilineFunction->None], "[", "x", "]"}], "2"]}], "-", 
          RowBox[{"4", " ", "\[Xi]", " ", 
           RowBox[{"f", "[", "x", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", "\[Xi]", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["A0", "\[Prime]",
                 MultilineFunction->None], "[", "x", "]"}], "2"]}]}], 
            ")"}]}]}], ")"}], "2"]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.997805071312218*^9, 3.997805106919772*^9}, 
   3.9978051508481417`*^9},ExpressionUUID->"b2acd355-bb7d-40ec-8725-\
ee5df1c9cebe"]
}, Open  ]],

Cell[CellGroupData[{

Cell["EM(polar) and Gravitational(axial) perturbations", "Section",
 CellChangeTimes->{{3.9822706170977807`*^9, 3.982270625672571*^9}, 
   3.9978052178684034`*^9},ExpressionUUID->"a788e3c1-f8c8-4e18-bcc2-\
9500613581e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Veff1", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
     RowBox[{"f", "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "4"], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["qm", "2"], " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"], " ", "\[Xi]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"96", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"68", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "2"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"67", " ", 
              SuperscriptBox["x", "4"]}], "+", 
             RowBox[{"88", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "-", 
             RowBox[{"7040", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "6"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["x", "4"], " ", "\[Xi]"}], "-", 
             RowBox[{"88", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"1024", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "4"], " ", "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "4"], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["qm", "2"], " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4608", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["\[Xi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"95", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"992", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"765", " ", 
              SuperscriptBox["x", "4"]}], "+", 
             RowBox[{"4912", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "-", 
             RowBox[{"74752", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "19"}], " ", 
              SuperscriptBox["x", "4"]}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"104", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "33"}], " ", 
              SuperscriptBox["x", "6"]}], "+", 
             RowBox[{"1003", " ", 
              SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
             RowBox[{"1264", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"19712", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "4"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1041"}], " ", 
              SuperscriptBox["x", "6"]}], "+", 
             RowBox[{"17000", " ", 
              SuperscriptBox["x", "4"], " ", "\[Xi]"}], "-", 
             RowBox[{"96256", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"567296", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"f", "[", "x", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "\[Xi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "15"}], " ", 
           SuperscriptBox["x", "26"]}], "+", 
          RowBox[{"184", " ", 
           SuperscriptBox["x", "24"], " ", "\[Xi]"}], "+", 
          RowBox[{"56623104", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"69", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"820", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "6"]}], "+", 
          RowBox[{"48242884608", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["\[Xi]", "7"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["x", "22"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"305", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"28", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["x", "20"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1225", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"216", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"7077888", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["\[Xi]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1027", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"2112", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"6144", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "12"], " ", 
           SuperscriptBox["\[Xi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9787", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"3460", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "16"], " ", 
           SuperscriptBox["\[Xi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4073", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"5652", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"24576", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "8"], " ", 
           SuperscriptBox["\[Xi]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25101", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"31232", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"256", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "10"], " ", 
           SuperscriptBox["\[Xi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"33237", " ", 
              SuperscriptBox["qm", "4"]}], "+", 
             RowBox[{"1065600", " ", 
              SuperscriptBox["qm", "2"], " ", "\[Xi]"}], "-", 
             RowBox[{"131840", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"24576", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "6"], " ", 
           SuperscriptBox["\[Xi]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"23229", " ", 
              SuperscriptBox["qm", "4"]}], "-", 
             RowBox[{"221544", " ", 
              SuperscriptBox["qm", "2"], " ", "\[Xi]"}], "-", 
             RowBox[{"65536", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["x", "18"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"264", " ", 
              SuperscriptBox["qm", "4"]}], "-", 
             RowBox[{"3129", " ", 
              SuperscriptBox["qm", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"70", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"128", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "14"], " ", 
           SuperscriptBox["\[Xi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24117", " ", 
              SuperscriptBox["qm", "4"]}], "+", 
             RowBox[{"137436", " ", 
              SuperscriptBox["qm", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"34112", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x", "26"]}], "+", 
          RowBox[{"832", " ", 
           SuperscriptBox["x", "24"], " ", "\[Xi]"}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "18"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2297", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"87200", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"640", " ", 
           SuperscriptBox["x", "20"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"617", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"10", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "14"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7407", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"20600", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "+", 
          RowBox[{"4096", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"28821", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"22312", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "4"]}], "-", 
          RowBox[{"884736", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"363", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"10", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "4"]}], "+", 
          RowBox[{"393216", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8325", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"416", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "5"]}], "+", 
          RowBox[{"113246208", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"93", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"1504", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "6"]}], "+", 
          RowBox[{"250047627264", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["\[Xi]", "7"]}], "+", 
          RowBox[{"452984832", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["\[Xi]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"81", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"62", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x", "22"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"409", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"748", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3538944", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "6"], " ", 
           SuperscriptBox["\[Xi]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"199", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"3648", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"256", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "16"], " ", 
           SuperscriptBox["\[Xi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"40325", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"14592", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "3"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Xi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"45", " ", 
           SuperscriptBox["x", "24"]}], "-", 
          RowBox[{"532", " ", 
           SuperscriptBox["x", "22"], " ", "\[Xi]"}], "+", 
          RowBox[{"295136", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "18"], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"4904960", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "14"], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15579", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"34748", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "+", 
          RowBox[{"67780608", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "10"], " ", 
           SuperscriptBox["\[Xi]", "4"]}], "-", 
          RowBox[{"294912", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"415", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"112", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "4"]}], "-", 
          RowBox[{"1528823808", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "6"], " ", 
           SuperscriptBox["\[Xi]", "5"]}], "-", 
          RowBox[{"14155776", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"203", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"600", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "5"]}], "-", 
          RowBox[{"1358954496", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["\[Xi]", "6"]}], "-", 
          RowBox[{"27632074752", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Xi]", "6"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "20"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6339"}], " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"160", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "16"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2271", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"13408", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "4"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Xi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"69", " ", 
           SuperscriptBox["x", "20"]}], "-", 
          RowBox[{"45264", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "16"], " ", "\[Xi]"}], "-", 
          RowBox[{"136", " ", 
           SuperscriptBox["x", "18"], " ", "\[Xi]"}], "-", 
          RowBox[{"674304", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "12"], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"101888", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "14"], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"64315392", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "8"], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "+", 
          RowBox[{"17063936", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "10"], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "-", 
          RowBox[{"445906944", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["\[Xi]", "4"]}], "+", 
          RowBox[{"137625600", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "6"], " ", 
           SuperscriptBox["\[Xi]", "4"]}], "+", 
          RowBox[{"3170893824", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["\[Xi]", "5"]}], "-", 
          RowBox[{"2717908992", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Xi]", "5"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "5"]}], "+", 
       RowBox[{"256", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Xi]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["x", "16"]}], "-", 
          RowBox[{"2464", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "12"], " ", "\[Xi]"}], "-", 
          RowBox[{"684032", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "8"], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"14254080", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "+", 
          RowBox[{"28311552", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["\[Xi]", "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "6"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["qm", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "2"], "+", 
       RowBox[{"8", " ", "\[Xi]"}], "-", 
       RowBox[{"8", " ", "\[Xi]", " ", 
        RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "4"], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["qm", "2"], " ", "\[Xi]"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"], " ", "\[Xi]", " ", 
        RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "6"], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["qm", "2"], " ", 
         SuperscriptBox["x", "2"], " ", "\[Xi]"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
        RowBox[{"4", " ", "\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "4"], "-", 
           RowBox[{"192", " ", 
            SuperscriptBox["qm", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], "3"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9978052538967113`*^9, 3.9978052604798017`*^9}, 
   3.9978054067001953`*^9},ExpressionUUID->"98df68ac-7386-4733-8e94-\
baf82bb745fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[" EM(axial) and Gravitational(polar) perturbations", "Section",
 CellChangeTimes->{{3.9822706170977807`*^9, 3.982270625672571*^9}, 
   3.9978052929634247`*^9, {3.9978053299719453`*^9, 
   3.997805334204275*^9}},ExpressionUUID->"f273ce2c-892d-4461-97dc-\
795f5f55b6fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Veff2", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Alpha]", "[", "x", "]"}]}]], " ", 
     RowBox[{"f", "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "4"], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["qm", "2"], " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"], " ", "\[Xi]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              SuperscriptBox["x", "2"]}], "-", 
             RowBox[{"8", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["x", "16"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"11", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["x", "4"]}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["x", "6"]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
             RowBox[{"6864", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"8960", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "2"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "67"}], " ", 
              SuperscriptBox["x", "6"]}], "+", 
             RowBox[{"4272", " ", 
              SuperscriptBox["x", "4"], " ", "\[Xi]"}], "-", 
             RowBox[{"29952", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"102400", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "8"], "-", 
             RowBox[{"125", " ", 
              SuperscriptBox["x", "6"], " ", "\[Xi]"}], "+", 
             RowBox[{"2856", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"25600", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"14336", " ", 
              SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "4"], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["qm", "2"], " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", 
           SuperscriptBox["x", "20"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "4"], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "-", 
             RowBox[{"153", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"18432", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["\[Xi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"43", " ", 
              SuperscriptBox["x", "4"]}], "-", 
             RowBox[{"768", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"512", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Xi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"961", " ", 
              SuperscriptBox["x", "6"]}], "-", 
             RowBox[{"48736", " ", 
              SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
             RowBox[{"176384", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"622592", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "16"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "6"], "-", 
             RowBox[{"119", " ", 
              SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
             RowBox[{"804", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"11936", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "8"], "+", 
             RowBox[{"278", " ", 
              SuperscriptBox["x", "6"], " ", "\[Xi]"}], "-", 
             RowBox[{"26265", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"98528", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"432128", " ", 
              SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "8"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"61", " ", 
              SuperscriptBox["x", "8"]}], "+", 
             RowBox[{"10484", " ", 
              SuperscriptBox["x", "6"], " ", "\[Xi]"}], "-", 
             RowBox[{"565056", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"2268160", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"253952", " ", 
              SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"899", " ", 
              SuperscriptBox["x", "8"]}], "-", 
             RowBox[{"69568", " ", 
              SuperscriptBox["x", "6"], " ", "\[Xi]"}], "+", 
             RowBox[{"507904", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"9158656", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"1900544", " ", 
              SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"f", "[", "x", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"28311552", " ", 
           SuperscriptBox["qm", "16"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Xi]", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"223", " ", 
              SuperscriptBox["x", "4"]}], "-", 
             RowBox[{"4256", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"768", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"294912", " ", 
           SuperscriptBox["qm", "14"], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["\[Xi]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5141", " ", 
              SuperscriptBox["x", "6"]}], "-", 
             RowBox[{"185856", " ", 
              SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
             RowBox[{"478464", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"843776", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "28"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "8"], "+", 
             RowBox[{"42", " ", 
              SuperscriptBox["x", "6"], " ", "\[Xi]"}], "-", 
             RowBox[{"1152", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"7520", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"14592", " ", 
              SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"12288", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["x", "6"], " ", 
           SuperscriptBox["\[Xi]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12629", " ", 
              SuperscriptBox["x", "8"]}], "-", 
             RowBox[{"594992", " ", 
              SuperscriptBox["x", "6"], " ", "\[Xi]"}], "+", 
             RowBox[{"2532864", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"14759936", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"10158080", " ", 
              SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "12"], " ", 
           SuperscriptBox["\[Xi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21889", " ", 
              SuperscriptBox["x", "10"]}], "-", 
             RowBox[{"903816", " ", 
              SuperscriptBox["x", "8"], " ", "\[Xi]"}], "-", 
             RowBox[{"15551232", " ", 
              SuperscriptBox["x", "6"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"32224256", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"115556352", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"133300224", " ", 
              SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "8"], " ", 
           SuperscriptBox["\[Xi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"88255", " ", 
              SuperscriptBox["x", "10"]}], "-", 
             RowBox[{"3576104", " ", 
              SuperscriptBox["x", "8"], " ", "\[Xi]"}], "-", 
             RowBox[{"13466368", " ", 
              SuperscriptBox["x", "6"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"192851968", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"462651392", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"115343360", " ", 
              SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "24"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "10"], "-", 
             RowBox[{"199", " ", 
              SuperscriptBox["x", "8"], " ", "\[Xi]"}], "+", 
             RowBox[{"7040", " ", 
              SuperscriptBox["x", "6"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"95584", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"576064", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"1189376", " ", 
              SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "20"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"137", " ", 
              SuperscriptBox["x", "10"]}], "-", 
             RowBox[{"21484", " ", 
              SuperscriptBox["x", "8"], " ", "\[Xi]"}], "+", 
             RowBox[{"340448", " ", 
              SuperscriptBox["x", "6"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"2949248", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"4566016", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"]}], "+", 
             RowBox[{"18964480", " ", 
              SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "16"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1731", " ", 
              SuperscriptBox["x", "10"]}], "-", 
             RowBox[{"135604", " ", 
              SuperscriptBox["x", "8"], " ", "\[Xi]"}], "-", 
             RowBox[{"527568", " ", 
              SuperscriptBox["x", "6"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"6176640", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"35717120", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"]}], "+", 
             RowBox[{"22413312", " ", 
              SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", "\[Xi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1358954496", " ", 
           SuperscriptBox["qm", "16"], " ", 
           SuperscriptBox["\[Xi]", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"221", " ", 
              SuperscriptBox["x", "4"]}], "-", 
             RowBox[{"5216", " ", 
              SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"14155776", " ", 
           SuperscriptBox["qm", "14"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Xi]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4095", " ", 
              SuperscriptBox["x", "6"]}], "-", 
             RowBox[{"181728", " ", 
              SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
             RowBox[{"321792", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"335872", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["x", "28"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              SuperscriptBox["x", "6"]}], "-", 
             RowBox[{"327", " ", 
              SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
             RowBox[{"2600", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"6040", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "20"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"26289", " ", 
              SuperscriptBox["x", "8"]}], "-", 
             RowBox[{"1301032", " ", 
              SuperscriptBox["x", "6"], " ", "\[Xi]"}], "+", 
             RowBox[{"9796080", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"52279296", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"407748608", " ", 
              SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "12"], " ", 
           SuperscriptBox["\[Xi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"262379", " ", 
              SuperscriptBox["x", "8"]}], "-", 
             RowBox[{"88584192", " ", 
              SuperscriptBox["x", "6"], " ", "\[Xi]"}], "-", 
             RowBox[{"701491200", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"4512907264", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"31260672", " ", 
              SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"1179648", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["\[Xi]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4705", " ", 
              SuperscriptBox["x", "8"]}], "-", 
             RowBox[{"239088", " ", 
              SuperscriptBox["x", "6"], " ", "\[Xi]"}], "+", 
             RowBox[{"298848", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"2394112", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"1302528", " ", 
              SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "24"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"77", " ", 
              SuperscriptBox["x", "8"]}], "-", 
             RowBox[{"9828", " ", 
              SuperscriptBox["x", "6"], " ", "\[Xi]"}], "+", 
             RowBox[{"188496", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"1326016", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"3100160", " ", 
              SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "16"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"67223", " ", 
              SuperscriptBox["x", "8"]}], "+", 
             RowBox[{"1645412", " ", 
              SuperscriptBox["x", "6"], " ", "\[Xi]"}], "-", 
             RowBox[{"7348416", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"27049984", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"229113856", " ", 
              SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "8"], " ", 
           SuperscriptBox["\[Xi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"235987", " ", 
              SuperscriptBox["x", "8"]}], "-", 
             RowBox[{"13339584", " ", 
              SuperscriptBox["x", "6"], " ", "\[Xi]"}], "-", 
             RowBox[{"105062912", " ", 
              SuperscriptBox["x", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"24330240", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"382468096", " ", 
              SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "3"]}], "-", 
       RowBox[{"\[Xi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "135"}], " ", 
           SuperscriptBox["x", "34"]}], "+", 
          RowBox[{"6588", " ", 
           SuperscriptBox["x", "32"], " ", "\[Xi]"}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["x", "30"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2117", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"2020", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "-", 
          RowBox[{"576", " ", 
           SuperscriptBox["x", "28"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4832", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"375", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "22"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"163073", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"8793696", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "-", 
          RowBox[{"1024", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "20"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"491589", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"3628112", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "4"]}], "-", 
          RowBox[{"6144", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "18"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32259", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"1605640", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "4"]}], "-", 
          RowBox[{"25165824", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"38586", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"1363", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "6"]}], "-", 
          RowBox[{"100663296", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"79119", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"50152", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "7"]}], "-", 
          RowBox[{"28991029248", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["x", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1959", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"248", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "8"]}], "-", 
          RowBox[{"194819716546560", " ", 
           SuperscriptBox["qm", "16"], " ", 
           SuperscriptBox["\[Xi]", "9"]}], "+", 
          RowBox[{"36238786560", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["x", "6"], " ", 
           SuperscriptBox["\[Xi]", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"11", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"695784701952", " ", 
           SuperscriptBox["qm", "14"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Xi]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"74", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"1728", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "24"], " ", 
           SuperscriptBox["\[Xi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12097", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"44880", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"6291456", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "10"], " ", 
           SuperscriptBox["\[Xi]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"22941", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"166316", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"131072", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "16"], " ", 
           SuperscriptBox["\[Xi]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"421407", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"383794", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "26"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"172285", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"1675692", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"196608", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "14"], " ", 
           SuperscriptBox["\[Xi]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32247", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"2175592", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"243", " ", 
           SuperscriptBox["x", "32"]}], "-", 
          RowBox[{"5016", " ", 
           SuperscriptBox["x", "30"], " ", "\[Xi]"}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["x", "28"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5723", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"894", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{"2473248", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "26"], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"79525888", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "22"], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "-", 
          RowBox[{"512", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "20"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"117009", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"1314496", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "+", 
          RowBox[{"2506833920", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "18"], " ", 
           SuperscriptBox["\[Xi]", "4"]}], "+", 
          RowBox[{"94654955520", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "14"], " ", 
           SuperscriptBox["\[Xi]", "5"]}], "+", 
          RowBox[{"360961802240", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "10"], " ", 
           SuperscriptBox["\[Xi]", "6"]}], "-", 
          RowBox[{"33554432", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9969", " ", 
              SuperscriptBox["qm", "2"]}], "-", 
             RowBox[{"51836", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "6"]}], "-", 
          RowBox[{"2823404126208", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["x", "6"], " ", 
           SuperscriptBox["\[Xi]", "7"]}], "+", 
          RowBox[{"1855425871872", " ", 
           SuperscriptBox["qm", "16"], " ", 
           SuperscriptBox["\[Xi]", "8"]}], "-", 
          RowBox[{"11132555231232", " ", 
           SuperscriptBox["qm", "14"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Xi]", "8"]}], "+", 
          RowBox[{"38654705664", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["\[Xi]", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"195", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"1048576", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "12"], " ", 
           SuperscriptBox["\[Xi]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"70189", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"70452", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"32768", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "16"], " ", 
           SuperscriptBox["\[Xi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"139697", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"488700", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "24"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"50275", " ", 
              SuperscriptBox["qm", "2"]}], "+", 
             RowBox[{"630816", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "5"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Xi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"81", " ", 
           SuperscriptBox["x", "28"]}], "-", 
          RowBox[{"50796", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "24"], " ", "\[Xi]"}], "-", 
          RowBox[{"666", " ", 
           SuperscriptBox["x", "26"], " ", "\[Xi]"}], "+", 
          RowBox[{"2163456", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "20"], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"393552", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "22"], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"95505920", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "16"], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "-", 
          RowBox[{"33670144", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "18"], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "-", 
          RowBox[{"4258840576", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "12"], " ", 
           SuperscriptBox["\[Xi]", "4"]}], "+", 
          RowBox[{"1187381248", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "14"], " ", 
           SuperscriptBox["\[Xi]", "4"]}], "-", 
          RowBox[{"30614224896", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "8"], " ", 
           SuperscriptBox["\[Xi]", "5"]}], "+", 
          RowBox[{"14504951808", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "10"], " ", 
           SuperscriptBox["\[Xi]", "5"]}], "+", 
          RowBox[{"150994944000", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["\[Xi]", "6"]}], "-", 
          RowBox[{"107256741888", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "6"], " ", 
           SuperscriptBox["\[Xi]", "6"]}], "+", 
          RowBox[{"1507533520896", " ", 
           SuperscriptBox["qm", "14"], " ", 
           SuperscriptBox["\[Xi]", "7"]}], "-", 
          RowBox[{"1072668082176", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["\[Xi]", "7"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "6"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Xi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"189", " ", 
           SuperscriptBox["x", "24"]}], "-", 
          RowBox[{"136224", " ", 
           SuperscriptBox["qm", "2"], " ", 
           SuperscriptBox["x", "20"], " ", "\[Xi]"}], "+", 
          RowBox[{"14237696", " ", 
           SuperscriptBox["qm", "4"], " ", 
           SuperscriptBox["x", "16"], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"681279488", " ", 
           SuperscriptBox["qm", "6"], " ", 
           SuperscriptBox["x", "12"], " ", 
           SuperscriptBox["\[Xi]", "3"]}], "-", 
          RowBox[{"14460911616", " ", 
           SuperscriptBox["qm", "8"], " ", 
           SuperscriptBox["x", "8"], " ", 
           SuperscriptBox["\[Xi]", "4"]}], "+", 
          RowBox[{"8053063680", " ", 
           SuperscriptBox["qm", "10"], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["\[Xi]", "5"]}], "+", 
          RowBox[{"811748818944", " ", 
           SuperscriptBox["qm", "12"], " ", 
           SuperscriptBox["\[Xi]", "6"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "x", "]"}], "7"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "4"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["qm", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", "4"], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["qm", "2"], " ", "\[Xi]"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"], " ", "\[Xi]"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"], " ", "\[Xi]", " ", 
        RowBox[{"f", "[", "x", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "6"], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["qm", "2"], " ", 
         SuperscriptBox["x", "2"], " ", "\[Xi]"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "4"], " ", "\[Xi]"}], "+", 
        RowBox[{"4", " ", "\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "4"], "-", 
           RowBox[{"192", " ", 
            SuperscriptBox["qm", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["qm", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "-", 
           RowBox[{"16", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["x", "4"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["qm", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
         RowBox[{"f", "[", "x", "]"}]}]}], ")"}], "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.997805302896341*^9, 3.997805307140346*^9}, 
   3.9978053754457026`*^9},ExpressionUUID->"7868d0d3-9e90-43d4-87ae-\
09772329cd00"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2560, 1336},
WindowMargins->{{-9, Automatic}, {Automatic, -9}},
Magnification:>1.7 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1843, 46, 380, "Input",ExpressionUUID->"9921320e-7696-4275-aad5-1adaf03fafd0"],
Cell[CellGroupData[{
Cell[2426, 70, 203, 4, 49, "Input",ExpressionUUID->"e71cbc79-8eea-4cd7-884d-facb11ff8ed3"],
Cell[2632, 76, 204, 4, 55, "Output",ExpressionUUID->"41aafd97-8825-4837-83f6-fa4ce6c46c3b"]
}, Open  ]],
Cell[2851, 83, 610, 11, 49, "Input",ExpressionUUID->"0ca900d8-3e54-4630-96b7-cf6cc1d5de96"],
Cell[CellGroupData[{
Cell[3486, 98, 464, 7, 49, "Input",ExpressionUUID->"8905e8c8-81db-4cb6-9507-6a760827ae1e"],
Cell[3953, 107, 11804, 336, 198, "Output",ExpressionUUID->"266b9f2d-6151-42f6-b981-76057e17a053"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15794, 448, 185, 3, 49, "Input",ExpressionUUID->"b545e1b9-2e42-4446-b043-10165f3312df"],
Cell[15982, 453, 36477, 1052, 717, "Output",ExpressionUUID->"e4c1cfd0-76ba-4a30-b369-2fc7fa8a1851"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52496, 1510, 183, 3, 49, "Input",ExpressionUUID->"16aa7231-902c-4152-935b-774ac90db2d4"],
Cell[52682, 1515, 814, 27, 87, "Output",ExpressionUUID->"b567c5c9-df81-4535-bd6d-ecf9434bf0e6"]
}, Open  ]],
Cell[53511, 1545, 334, 6, 59, "Text",ExpressionUUID->"72708893-fa3d-4678-8f16-98a5de589780"],
Cell[53848, 1553, 303, 7, 98, "Text",ExpressionUUID->"b7dc949b-8119-4be7-8234-6418aa1a592d"],
Cell[54154, 1562, 1885, 62, 173, "Input",ExpressionUUID->"b64adcd1-bfc5-413c-a791-f892a690b18e"],
Cell[56042, 1626, 154, 3, 49, "Input",ExpressionUUID->"abe73f88-58e0-453f-9192-ff41940183eb"],
Cell[56199, 1631, 356, 8, 98, "Text",ExpressionUUID->"15ba91d6-15ee-4777-bdd8-c9affc817410"],
Cell[56558, 1641, 3141, 99, 232, "Input",ExpressionUUID->"63896038-7521-4611-93f4-185feff3bc55"],
Cell[CellGroupData[{
Cell[59724, 1744, 197, 3, 116, "Chapter",ExpressionUUID->"1bcd08ac-eb68-476e-851d-31412d2b3d75"],
Cell[CellGroupData[{
Cell[59946, 1751, 220, 6, 114, "Section",ExpressionUUID->"453d8c10-8984-4e77-b3c8-accf981f40a0"],
Cell[60169, 1759, 64086, 1825, 1584, "Input",ExpressionUUID->"64461c0e-42e2-4424-9adb-ef3aa06d4e1b"],
Cell[124258, 3586, 192, 5, 59, "Text",ExpressionUUID->"6c99c2b1-9f61-4cb4-a0de-6878c6c234e0"],
Cell[124453, 3593, 1449, 43, 132, "Input",ExpressionUUID->"4939dad8-ccee-4bef-aae0-63e730e0e0f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125939, 3641, 246, 6, 114, "Section",ExpressionUUID->"7a95f38e-2119-41ab-b216-9754dd7c5ae7"],
Cell[126188, 3649, 51909, 1480, 1179, "Input",ExpressionUUID->"419cb6bc-f739-4af5-a2e6-f68ac9528b8a"],
Cell[178100, 5131, 5215, 168, 229, "Input",ExpressionUUID->"1bfa8f2b-3841-4ac6-86e4-a245af1f1940"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[183364, 5305, 200, 3, 116, "Chapter",ExpressionUUID->"d1b4d79a-ac9a-47b2-a61d-f9ae5e8c68d4"],
Cell[CellGroupData[{
Cell[183589, 5312, 166, 3, 114, "Section",ExpressionUUID->"12ea6206-e86a-458e-bcbd-fbd7f3c2a939"],
Cell[183758, 5317, 71476, 2023, 1097, "Input",ExpressionUUID->"65061b91-8f03-4cdc-9862-0cef90e9262c"],
Cell[255237, 7342, 2093, 62, 130, "Input",ExpressionUUID->"41688a5d-d4d2-45a8-af8a-6360c712c38e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257367, 7409, 217, 4, 114, "Section",ExpressionUUID->"bae81a41-b315-49b9-a8af-67062745692f"],
Cell[257587, 7415, 156043, 4252, 2778, "Input",ExpressionUUID->"ad97d69d-43ed-4f9d-bbb1-9489a528fc2b"],
Cell[413633, 11669, 179, 3, 49, "Input",ExpressionUUID->"287525a7-5c0e-41ba-bc97-c456a938f004"],
Cell[413815, 11674, 3678, 109, 158, "Input",ExpressionUUID->"3c83a8fc-76d6-4255-8a42-090c12e8ad53"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[417542, 11789, 226, 4, 116, "Chapter",ExpressionUUID->"9103fc20-9bd2-4bb5-b16b-71568cdbfe95"],
Cell[CellGroupData[{
Cell[417793, 11797, 219, 4, 114, "Section",ExpressionUUID->"ab48016e-6688-421b-83fd-4210ea33e78e"],
Cell[418015, 11803, 15085, 394, 313, "Input",ExpressionUUID->"d9fc0386-e5a7-4f3c-b937-5de92427a998"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433137, 12202, 265, 4, 114, "Section",ExpressionUUID->"b111cf2f-3e68-4686-94c3-f928ff8b0e2e"],
Cell[433405, 12208, 35989, 876, 651, "Input",ExpressionUUID->"b2acd355-bb7d-40ec-8725-ee5df1c9cebe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469431, 13089, 220, 3, 114, "Section",ExpressionUUID->"a788e3c1-f8c8-4e18-bcc2-9500613581e6"],
Cell[469654, 13094, 21946, 557, 570, "Input",ExpressionUUID->"98df68ac-7386-4733-8e94-baf82bb745fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491637, 13656, 273, 4, 114, "Section",ExpressionUUID->"f273ce2c-892d-4461-97dc-795f5f55b6fb"],
Cell[491913, 13662, 37484, 920, 977, "Input",ExpressionUUID->"7868d0d3-9e90-43d4-87ae-09772329cd00"]
}, Open  ]]
}, Open  ]]
}
]
*)


